Subsweep: Extensions to the Sweep method for radiative transfer

We introduce the radiative transfer postprocessing code Subsweep. The code is based on the method of transport sweeps, in which the exact solution to the scattering-less radiative transfer equation is computed in a single pass through the entire computational grid. The radiative transfer module is coupled to radiation chemistry, and chemical compositions as well as temperatures of the cells are evolved according to photon fluxes computed during radiative transfer. Subsweep extends the method of transport sweeps by incorporating sub-timesteps in a hierarchy of partial sweeps of the grid. This alleviates the need for a low, global timestep and as a result Subsweep is able to drastically reduce the amount of computation required for accurate integration of the coupled radiation chemistry equations. We succesfully apply the code to a number of physical tests such as the expansion of HII regions, the formation of shadows behind dense objects, and its behavior in the presence of periodic boundary conditions.

==> pics/chemistry/convert.sh <==
f=$1
filename="$1"
base="${filename%.*}"
convert $base.png $base.pdf


==> pics/convertSvg.sh <==
filename="$1"
base="${filename%.*}"
baseSvg="${base}.svg"
basePdf="${base}.pdf"
inkscape -D "$baseSvg" -o "$basePdf" --export-latex


==> pics/parsePics.sh <==
fd -e svg -x bash ./convertSvg.sh {}

